Characterizing quasibound states and scattering resonances

Characterizing quasibound states from coupled-channel scattering calculations can be a laborious task, involving extensive manual iteration and fitting. We present an automated procedure, based on the phase shift or S-matrix eigenphase sum, that reliably converges on a quasibound state (or scattering resonance) from some distance away. It may be used for both single-channel and multichannel scattering. It produces the energy and width of the state and the phase shift of the background scattering, and hence the lifetime of the state. It also allows extraction of partial widths for decay to individual open channels. We demonstrate the method on a very narrow state in the Van der Waals complex Ar--H$_2$, which decays only by vibrational predissociation, and on near-threshold states of $^{85}$Rb$_2$, whose lifetime varies over 4 orders of magnitude as a function of magnetic field.

==> anc/molscat-Ar_H2-output-extracts.txt <==

  RESONANCE CONVERGENCE OPTION. ONLY FIRST 3 ENERGIES GIVEN. OTHERS WILL BE DETERMINED INTERACTIVELY.

  PROGRAM WILL ATTEMPT TO CHARACTERISE RESONANCE IN EIGENPHASE SUM TO ACCURACY  5.00E-11 CM-1

  USING BREIT-WIGNER RESONANCE FORMULA 

  THE CONVERGENCE PROCEDURE IS CONTROLLED BY PARAMETERS
  TLO = -0.1000, THI =  1.0000 AND XI =  0.2500

  ======================================================================================================================

  ENERGY NO.    1 =    4139.075247000000     CM-1

  S-MATRIX EIGENPHASE SUM, EPSUM/PI = 10.486303452130

  ENERGY NO.    2 =    4139.075246000000     CM-1

  S-MATRIX EIGENPHASE SUM, EPSUM/PI = 10.486303426146

  ENERGY NO.    3 =    4139.075245000000     CM-1

  S-MATRIX EIGENPHASE SUM, EPSUM/PI = 10.486303399799

  USING POINTS   3   2 AND   1

  3-POINT POLE FORMULA ESTIMATES            E_RES =     4139.075101869936     CM-1
                                            GAMMA =  3.41504E-09     CM-1
                                    EPSUM_BG / PI =  0.48631    
  DISTANCES FROM RESONANCE SCALED BY |DELTA|:  4.250E+04  4.220E+04  4.191E+04

  MOVING POINT FURTHEST FROM THE RESONANCE BECAUSE IT IS STILL FAR FROM THE RESONANCE
  PLACING NEW POINT AT PREDICTED RESONANCE POSITION

  - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
  ENERGY NO.    4 =    4139.075101869936     CM-1

  S-MATRIX EIGENPHASE SUM, EPSUM/PI = 10.486291255471

  USING POINTS   4   3 AND   2

  3-POINT POLE FORMULA ESTIMATES            E_RES =     4139.075036958573     CM-1
                                            GAMMA =  7.19935E-09     CM-1
                                    EPSUM_BG / PI =  0.48631    
  DISTANCES FROM RESONANCE SCALED BY |DELTA|:  2.904E+04  2.890E+04  9.016E+03

  MOVING POINT FURTHEST FROM THE RESONANCE BECAUSE IT IS STILL FAR FROM THE RESONANCE
  PLACING NEW POINT AT PREDICTED RESONANCE POSITION

  - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
  ENERGY NO.    5 =    4139.075036958573     CM-1

  S-MATRIX EIGENPHASE SUM, EPSUM/PI = 10.486258195622

  USING POINTS   5   4 AND   3

  3-POINT POLE FORMULA ESTIMATES            E_RES =     4139.074995371698     CM-1
                                            GAMMA =  1.41729E-08     CM-1
                                    EPSUM_BG / PI =  0.48631    
  DISTANCES FROM RESONANCE SCALED BY |DELTA|:  1.761E+04  7.514E+03  2.934E+03

  MOVING POINT FURTHEST FROM THE RESONANCE BECAUSE IT IS STILL FAR FROM THE RESONANCE
  PLACING NEW POINT AT PREDICTED RESONANCE POSITION

  - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
  ENERGY NO.    6 =    4139.074995371698     CM-1

  S-MATRIX EIGENPHASE SUM, EPSUM/PI = 10.486009582152

  USING POINTS   6   5 AND   4

  3-POINT POLE FORMULA ESTIMATES            E_RES =     4139.074985453671     CM-1
                                            GAMMA =  1.91877E-08     CM-1
                                    EPSUM_BG / PI =  0.48632    
  DISTANCES FROM RESONANCE SCALED BY |DELTA|:  6.067E+03  2.684E+03   517.    

  MOVING POINT FURTHEST FROM THE RESONANCE BECAUSE IT IS STILL FAR FROM THE RESONANCE
  PLACING NEW POINT AT PREDICTED RESONANCE POSITION

  - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
  ENERGY NO.    7 =    4139.074985453671     CM-1

  S-MATRIX EIGENPHASE SUM, EPSUM/PI = 10.478484024802

  USING POINTS   7   6 AND   5

  3-POINT POLE FORMULA ESTIMATES            E_RES =     4139.074985044743     CM-1
                                            GAMMA =  2.01374E-08     CM-1
                                    EPSUM_BG / PI =  0.48632    
  DISTANCES FROM RESONANCE SCALED BY |DELTA|:  2.578E+03   513.       20.3    

  MOVING POINT FURTHEST FROM THE RESONANCE BECAUSE IT IS STILL FAR FROM THE RESONANCE
  PLACING NEW POINT AT PREDICTED RESONANCE POSITION

  - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
  ENERGY NO.    8 =    4139.074985044743     CM-1

  S-MATRIX EIGENPHASE SUM, EPSUM/PI = 10.031357092356

  USING POINTS   8   7 AND   6

  3-POINT POLE FORMULA ESTIMATES            E_RES =     4139.074985043303     CM-1
                                            GAMMA =  2.02157E-08     CM-1
                                    EPSUM_BG / PI =  0.48632    
  DISTANCES FROM RESONANCE SCALED BY |DELTA|:   511.       20.3      7.122E-02

  MOVING POINT FURTHEST FROM THE RESONANCE BECAUSE IT IS STILL FAR FROM THE RESONANCE
  PLACING NEW POINT AT TLO*|DELTA| FROM RESONANCE

  - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
  ENERGY NO.    9 =    4139.074985041281     CM-1

  S-MATRIX EIGENPHASE SUM, EPSUM/PI =  9.923863639136

  USING POINTS   9   8 AND   7

  3-POINT POLE FORMULA ESTIMATES            E_RES =     4139.074985043299     CM-1
                                            GAMMA =  2.02870E-08     CM-1
                                    EPSUM_BG / PI =  0.48635    
  DISTANCES FROM RESONANCE SCALED BY |DELTA|:   20.2     -9.944E-02  7.119E-02

  MOVING POINT FURTHEST FROM THE RESONANCE BECAUSE IT IS STILL FAR FROM THE RESONANCE
  PLACING NEW POINT AT THI*|DELTA| FROM RESONANCE

  - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
  ENERGY NO.   10 =    4139.074985063586     CM-1

  S-MATRIX EIGENPHASE SUM, EPSUM/PI = 10.339217478763

  USING POINTS   9   8 AND  10

  3-POINT POLE FORMULA ESTIMATES            E_RES =     4139.074985043318     CM-1
                                            GAMMA =  2.02887E-08     CM-1
                                    EPSUM_BG / PI =  0.48692    
  DISTANCES FROM RESONANCE SCALED BY |DELTA|:  0.999     -0.100      7.025E-02

  3 POINTS IN THE VICINITY OF THE RESONANCE
  DISTANCES FROM DESIRED POINT PLACEMENTS SCALED BY TOLERANCES:  4.058E-03  1.477E-02   28.5    

  MOVING POINT CLOSEST TO THE RESONANCE AND PLACING NEW POINT AT THE PREDICTED RESONANCE POSITION

  - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - 
  ENERGY NO.   11 =    4139.074985043318     CM-1

  S-MATRIX EIGENPHASE SUM, EPSUM/PI =  9.987000647099

  USING POINTS   9  11 AND  10

  3-POINT POLE FORMULA ESTIMATES            E_RES =     4139.074985043309     CM-1
                                            GAMMA =  2.02683E-08     CM-1
                                    EPSUM_BG / PI =  0.48674    
  DISTANCES FROM RESONANCE SCALED BY |DELTA|:   1.00     -0.100      4.039E-04

  3 POINTS IN THE VICINITY OF THE RESONANCE
  DISTANCES FROM DESIRED POINT PLACEMENTS SCALED BY TOLERANCES:  1.570E-03  2.647E-03  0.164    


  CONVERGED ON RESONANCE AT E_RES =   4139.07499     CM-1, WITH PREDICTED STEP = -8.18545E-12 CM-1

  PARTIAL WIDTHS OBTAINED FROM TWO OF THE S MATRICES USED IN THE FINAL ITERATION
  KEEPING E_RES =   4139.07499     CM-1 AND GAMMA =  2.02683E-08 CM-1 FIXED
    I  S_BG                         DIAMETER                     GAMMA_I / CM-1
    1 -0.74132E+00 +0.82800E-01 i  -0.17106E-01 +0.94819E-02 i   1.98210E-10
    2  0.62267E+00 -0.22883E+00 i   0.26509E-02 +0.18263E+00 i   1.85096E-09
    3 -0.83113E+00 +0.36678E+00 i   0.12034E+01 -0.61382E+00 i   1.36898E-08
    4 -0.45387E+00 +0.88095E+00 i   0.29401E+00 -0.33664E+00 i   4.52953E-09
    5 -0.31614E+00 +0.94871E+00 i  -0.11584E-05 -0.15126E-05 i   1.93078E-14


